First year of the Gaia Science Alerts

Since mid 2014 Gaia mission delivers daily millions of observations of the whole sky. Among them we search for transient events, e.g., supernovae, microlensing events, cataclysmic variables, etc. In my talk I describe the near-real-time Gaia data processing pipeline for anomaly detection, show first scientific results from years 2014/2015 and describe the organization of the ground-based network for the photometric and spectroscopic follow-up of Gaia alerts.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex wyrzykowski-gaia
bibtex wyrzykowski-gaia
pdflatex wyrzykowski-gaia
pdflatex wyrzykowski-gaia


